Geo-Supervised Visual Depth Prediction

We propose using global orientation from inertial measurements, and the bias it induces on the shape of objects populating the scene, to inform visual 3D reconstruction. We test the effect of using the resulting prior in depth prediction from a single image, where the normal vectors to surfaces of objects of certain classes tend to align with gravity or be orthogonal to it. Adding such a prior to baseline methods for monocular depth prediction yields improvements beyond the state-of-the-art and illustrates the power of gravity as a supervisory signal.

==> png2jpg.py <==
#!/usr/bin/python
from __future__ import print_function
import glob
import os
import sys

if __name__ == '__main__':
    try:
        path = sys.argv[1]
    except IndexError:
        path = ""

    if os.path.isdir(path):
        png_files = glob.glob("{}*.png".format(path))
    elif os.path.isfile(path):
        png_files = [path]
    else: raise ValueError('argument should either be a file or a folder')

    for each in png_files:
        basename = each[:each.find('.')]
        cmd = "convert {}.png {}.jpg".format(basename, basename)
        print("execute {}".format(cmd))
        os.system(cmd)


==> prune_files.py <==
import os
import argparse
import shutil

parser = argparse.ArgumentParser()
parser.add_argument('--source', type=str, required=True, help='source tex file')
parser.add_argument('--backup-dir', default='figs_backup', help='directory for backup images')

args = parser.parse_args()


if __name__ == '__main__':
    figures_used = []
    with open(args.source, 'r') as fid:
        for line in fid.readlines():
            offset = line.find('.jpg')
            i = line.rfind('{', 0, offset)
            j = line.find('}', offset, -1)
            if i != -1 and j != -1:
                image_filepath = line[i+1:j]
                print(image_filepath)
                figures_used.append(image_filepath)
                # shutil.copy(image_filepath, os.path.basename(image_filepath))

    def keep_image_file(filename):
        for each in figures_used:
            if filename.find(each) != -1:
                return True
        return False

    if not os.path.exists(args.backup_dir):
        os.makedirs(args.backup_dir)

    for root, dirs, files in os.walk('.', topdown=False):
        for filename in files:
            if filename.find('.jpg') != -1:
                src = os.path.join(root, filename)
                # print(root, os.path.join(root, filename))
                if not keep_image_file(src):
                    dst = os.path.join(args.backup_dir, os.path.basename(filename))
                    print(src, dst)
                    shutil.move(src, dst)








==> trimall.py <==
#!/usr/bin/python
import glob
import os

import argparse


cwd = os.getcwd()

images = glob.glob(os.path.join(cwd, '*.png'))

for i, image in enumerate(images):
    print('processing {} --- {}/{}'.format(image, i, len(images)))
    os.system('convert -trim ' + image + ' ' + image)

